Robustness of Majorana bound states in the short junction limit

We study the effects of strong coupling between a superconductor and a semiconductor nanowire on the creation of the Majorana bound states, when the quasiparticle dwell time in the normal part of the nanowire is much shorter than the inverse superconducting gap. This "short junction" limit is relevant for the recent experiments using the epitaxially grown aluminum characterized by a transparent interface with the semiconductor and a small superconducting gap. We find that the small superconducting gap does not have a strong detrimental effect on the Majorana properties. Specifically, both the critical magnetic field required for creating a topological phase and the size of the Majorana bound states are independent of the superconducting gap. The critical magnetic field scales with the wire cross section, while the relative importance of the orbital and Zeeman effects of the magnetic field is controlled by the material parameters only: $g$-factor, effective electron mass, and the semiconductor-superconductor interface transparency.

==> anc/Explore-data.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Explore the data files\n",
    "Download data at: http://doi.org/10.4121/uuid:274bdd06-14a5-45c3-bc86-87d400082e34"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import holoviews as hv\n",
    "from shortjunction import SimpleNamespace\n",
    "import warnings\n",
    "hv.notebook_extension()\n",
    "warnings.simplefilter(\"ignore\")\n",
    "%output dpi=150"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import os\n",
    "files = sorted(os.listdir('data/'))\n",
    "print('All data files:')\n",
    "files"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Decay lengths"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Image (clims=(0,2000))\n",
    "hv.Store.load(open('data/decay_length_2d.h', 'rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Image (clims=(0,2000))\n",
    "(hv.Store.load(open('data/decay_length_3d_no_orbital.h', 'rb')) +\n",
    " hv.Store.load(open('data/decay_length_3d_with_orbital.h', 'rb')))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Phase diagrams"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 100 mn x 100 nm with $\\mu_\\textrm{sc} = 8\\; \\textrm{meV} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(hv.Store.load(open('data/phase_diagram_3d_no_orbital_100x100.h', 'rb')) +\n",
    "hv.Store.load(open('data/phase_diagram_3d_with_orbital_100x100.h', 'rb')))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 100 nm x 100 nm with $\\mu_\\textrm{sc} = \\mu_\\textrm{sm}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(hv.Store.load(open('data/phase_diagram_3d_no_orbital_100x100_mu_sc_eq_mu_sm.h', 'rb')) +\n",
    "hv.Store.load(open('data/phase_diagram_3d_with_orbital_100x100_mu_sc_eq_mu_sm.h', 'rb')))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 120 nm x 120 nm with $\\mu_\\textrm{sc} = 8\\; \\textrm{meV} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(hv.Store.load(open('data/phase_diagram_3d_no_orbital_120x120.h', 'rb')) +\n",
    "hv.Store.load(open('data/phase_diagram_3d_with_orbital_120x120.h', 'rb')))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 120 nm x 40 nm and 40 nm x 120 nm with $\\mu_\\textrm{sc} = 8\\; \\textrm{meV} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(hv.Store.load(open('data/phase_diagram_3d_with_orbital_120x40.h', 'rb')) +\n",
    "hv.Store.load(open('data/phase_diagram_3d_with_orbital_40x120.h', 'rb')))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 120 nm x 80 nm and 80 nm x 120 nm with $\\mu_\\textrm{sc} = 8\\; \\textrm{meV} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(hv.Store.load(open('data/phase_diagram_3d_with_orbital_120x80.h', 'rb')) + \n",
    "hv.Store.load(open('data/phase_diagram_3d_with_orbital_80x120.h', 'rb')))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:python3]",
   "language": "python",
   "name": "conda-env-python3-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/Generate-data.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Generate data from paper figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import holoviews as hv\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "hv.notebook_extension()\n",
    "%matplotlib inline\n",
    "%output fig='svg'\n",
    "%opts Path [aspect='square'] (lw=0.5) Image [aspect='square' colorbar=True] (cmap='inferno_r')\n",
    "os.makedirs('new_data', exist_ok=True) # Create new dir for generated data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "try:\n",
    "    # If this can be imported, it assumes you are on the TU Delft network with access to cluster\n",
    "    from hpc05 import Client as Client\n",
    "except ImportError:\n",
    "    print(\"Start your ipcluster in the IPython Clusters tab if you haven't yet!\")\n",
    "    from ipyparallel import Client\n",
    "    \n",
    "client = Client()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "dview = client[:]\n",
    "lview = client.load_balanced_view()\n",
    "print('Connected to {} engines.'.format(len(dview)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%px --local\n",
    "import sys\n",
    "# The cluster needs to know where shortjunction.py is located.\n",
    "sys.path.append('/home/basnijholt/Dropbox/Work/short_jj_majorana/Code/')\n",
    "sys.path.append('/home/jovyan/work/') # Location for Docker, see README.md\n",
    "import kwant\n",
    "import numpy as np\n",
    "import sympy\n",
    "from shortjunction import (NS_infinite_2D_3D, slowest_evan_mode, find_gap, \n",
    "                           energies_over_delta, make_params, plot_phase,\n",
    "                           plot_decay_lengths,SimpleNamespace, Ez_to_B,\n",
    "                           constants, sparse_eigs, NS_finite, NS_infinite,\n",
    "                           SNS_infinite, s0, sx, sy, sz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# NS infinite\n",
    "Fig. 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def NS_infinite_spectrum(Ezs, wire_params, p, fname):\n",
    "    \"\"\"Computes the Andreev spectrum of a finite NS-junction\n",
    "    as a function of magnetic field.\n",
    "    \n",
    "    Parameters:\n",
    "    -----------\n",
    "    Ezs : list or numpy.ndarray\n",
    "        Sequence of Zeeman energies at which the spectrum is calculated.\n",
    "    wire_params : dict\n",
    "        Dictionary containing the parameters used to create the Kwant system.\n",
    "    p : SimpleNamespace object\n",
    "        A simple container that is used to store Hamiltonian parameters.\n",
    "    fname : str\n",
    "        Filename of the data to be stored.\n",
    "        \n",
    "    Returns:\n",
    "    --------\n",
    "    energies : numpy.array\n",
    "        Array containing the energies over the superconducting gap.\n",
    "    \"\"\"\n",
    "    dview['wire_params'] = wire_params\n",
    "    %px syst = NS_infinite(**wire_params)\n",
    "    energies = lview.map_async(lambda Ez: energies_over_delta(syst, p.update(Ez=Ez), k_x=0), Ezs)\n",
    "    energies.wait_interactive()\n",
    "    energies = np.array(energies.result()).reshape(-1, 2)    \n",
    "    np.savetxt(fname, energies)\n",
    "    return energies\n",
    "\n",
    "p = SimpleNamespace(Ez=None, delta=0.25, alpha=20, t=constants.t,\n",
    "                    tpar=0.1*constants.t, mu=3, kx=0)\n",
    "\n",
    "wire_params = dict(a=0.5, L=200)\n",
    "Ezs = np.linspace(1e-3, 2.5, 200)\n",
    "energies = NS_infinite_spectrum(Ezs, wire_params, p, fname='new_data/NS_infinite.npz')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "plt.figure(figsize=(8, 7))\n",
    "plt.xlabel(r'$B$ (meV)')\n",
    "plt.ylabel(r'$E / \\Delta$')\n",
    "plt.plot(Ezs, energies, 'b-', lw=2.)\n",
    "plt.grid()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2D decay lengths\n",
    "Fig. 6\n",
    "\n",
    "Note that this calculates the phase diagram on a lower resolution than in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%%opts Image (clims=(0, 4000))\n",
    "p = SimpleNamespace(mu_sc=8, orbital=False, Delta=0.25, alpha=20, B_y=0, B_z=0,\n",
    "                    mu_B=constants.mu_B, t=constants.t, g=constants.g)\n",
    "\n",
    "Bs = np.linspace(0, 5, 200)\n",
    "mus = np.linspace(1, 10, 200)\n",
    "\n",
    "decay_length_2d = plot_decay_lengths(dview, lview, p, W=100, H=None,\n",
    "                                     Bs=Bs, mus=mus, dim=2, async_parallel=False)\n",
    "hv.Store.dump(decay_length_2d,\n",
    "              open('new_data/decay_length_2d.h', 'wb'))\n",
    "decay_length_2d"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# NS finite\n",
    "Fig. 8\n",
    "\n",
    "Takes ~10 minutes on 140 cores with current parameters.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def NS_finite_spectrum(Ezs, wire_params, p, fname):\n",
    "    \"\"\"Computes the spectrum of a finite NS-junction\n",
    "    as a function of magnetic field.\n",
    "    \n",
    "    Parameters:\n",
    "    -----------\n",
    "    Ezs : list or numpy.ndarray\n",
    "        Sequence of Zeeman energies at which the spectrum is calculated.\n",
    "    wire_params : dict\n",
    "        Dictionary containing the parameters used to create the Kwant system.\n",
    "    p : SimpleNamespace object\n",
    "        A simple container that is used to store Hamiltonian parameters.\n",
    "    fname : str\n",
    "        Filename of the data to be stored.\n",
    "        \n",
    "    Returns:\n",
    "    --------\n",
    "    energies : numpy.array\n",
    "        Array containing the energies over the superconducting gap.\n",
    "    \"\"\"\n",
    "    dview['wire_params'] = wire_params\n",
    "    %px syst = NS_finite(**wire_params)\n",
    "    energies = lview.map_async(lambda Ez: sparse_eigs(syst.hamiltonian_submatrix(\n",
    "        sparse=True, args=[p.update(Ez=Ez)]), n_eigs=20, n_vec_lanczos=100), Ezs)\n",
    "    energies.wait_interactive()\n",
    "    energies = np.array(energies.result())\n",
    "    np.savetxt(fname, energies / p.delta)\n",
    "    return energies / p.delta\n",
    "\n",
    "\n",
    "p = SimpleNamespace(Ez=None, delta=0.25, alpha=20, mu=3,\n",
    "                    t=constants.t, tpar=0.1*constants.t)\n",
    "\n",
    "wire_params = dict(a=10, L=300, W=10, W_sc=140)\n",
    "Ezs = np.linspace(0, 8, 250)\n",
    "energies = NS_finite_spectrum(Ezs, wire_params, p, fname='new_data/NS_finite.npz')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.figure(figsize=(8, 7))\n",
    "plt.plot(Ez_to_B(Ezs), energies, 'ro', ms=2.5, mec='None')\n",
    "plt.xlabel(r'$B$ (meV)')\n",
    "plt.ylabel(r'$E / \\Delta$')\n",
    "plt.ylim(0, 1)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SNS infinite\n",
    "Fig. 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def SNS_infinite_spectrum(Bs, wire_params, p, fname):\n",
    "    \"\"\"Computes the spectrum of a 2D SNS-junction\n",
    "    as a function of magnetic field.\n",
    "    \n",
    "    Parameters:\n",
    "    -----------\n",
    "    Bs : list or numpy.ndarray\n",
    "        Sequence of Zeeman energies at which the spectrum is calculated.\n",
    "    wire_params : dict\n",
    "        Dictionary containing the parameters used to create the Kwant system.\n",
    "    p : SimpleNamespace object\n",
    "        A simple container that is used to store Hamiltonian parameters.\n",
    "    fname : str\n",
    "        Filename of the data to be stored.\n",
    "        \n",
    "    Returns:\n",
    "    --------\n",
    "    energies : numpy.array\n",
    "        Array containing the energies over the superconducting gap.\n",
    "    \"\"\"\n",
    "    dview['wire_params'] = wire_params\n",
    "    %px syst = SNS_infinite(**wire_params)\n",
    "    energies = lview.map_async(lambda B: sparse_eigs(syst.hamiltonian_submatrix(\n",
    "                sparse=True, args=[p.update(B=B), 0]), n_eigs=4, n_vec_lanczos=200), Bs)\n",
    "    energies.wait_interactive()\n",
    "    energies = np.array(energies.result())\n",
    "    energies = np.array([np.min(np.abs(energies), axis=1),\n",
    "                         np.max(np.abs(energies), axis=1)]) / p.delta\n",
    "    np.savetxt(fname, energies)\n",
    "    return energies\n",
    "\n",
    "\n",
    "p = SimpleNamespace(B=0, delta=0.25, alpha=20, t=constants.t, tpar=constants.t, mu=3, D=200)\n",
    "wire_params = dict(L=6000, W_sm=200, a=0.5)\n",
    "Bs = np.linspace(0, 1.5, 140)\n",
    "energies = SNS_infinite_spectrum(Bs, wire_params, p, 'new_data/SNS_infinite.npz')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "plt.figure(figsize=(8, 7))\n",
    "plt.plot(Bs, energies[0], '-ro', ms=4.5)\n",
    "plt.plot(Bs, energies[1], '-ro', ms=4.5)\n",
    "plt.xlabel(r'$B$ (T)')\n",
    "plt.ylabel(r'$E / \\Delta$')\n",
    "plt.ylim(0, 1)\n",
    "plt.xlim(0, max(Bs))\n",
    "plt.grid()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3D phase diagram\n",
    "Fig. 11\n",
    "\n",
    "Note that this calculates the phase diagram on a lower resolution than in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Set the resolution of the plot in `kwargs`. Read the doc-strings of `plot_phase`.\n",
    "kwargs = dict(dim=3, num_k=201, Bs=np.linspace(0, 1, 50), mus=np.linspace(0.1, 15, 50), async_parallel=True)\n",
    "p = SimpleNamespace(mu_sc=8, Delta=0.25, alpha=20, B_y=0, B_z=0,\n",
    "                    mu_B=constants.mu_B, t=constants.t, g=constants.g)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "p.orbital = False\n",
    "phase_diagram_3d_no_orbital_100x100 = plot_phase(\n",
    "    dview, lview, p, W=100, H=100,\n",
    "    **kwargs).relabel('3D no orbital, $H=100, W=100, \\mu_{sc}=\\mu_{sm}$')\n",
    "hv.Store.dump(phase_diagram_3d_no_orbital_100x100,\n",
    "              open('new_data/phase_diagram_3d_no_orbital_100x100.h', 'wb'))\n",
    "phase_diagram_3d_no_orbital_100x100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "p.orbital = False\n",
    "phase_diagram_3d_no_orbital_120x120 = plot_phase(\n",
    "    dview, lview, p, W=120, H=120,\n",
    "    **kwargs).relabel('3D no orbital, $H=120, W=120, \\mu_{sc}=\\mu_{sm}$')\n",
    "hv.Store.dump(phase_diagram_3d_no_orbital_120x120,\n",
    "              open('new_data/phase_diagram_3d_no_orbital_120x120.h', 'wb'))\n",
    "phase_diagram_3d_no_orbital_120x120"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "p.orbital = True\n",
    "phase_diagram_3d_with_orbital_100x100 = plot_phase(\n",
    "    dview, lview, p, W=100, H=100,\n",
    "    **kwargs).relabel('3D with orbital, $H=100, W=100, \\mu_{sc}=\\mu_{sm}$')\n",
    "hv.Store.dump(phase_diagram_3d_with_orbital_100x100,\n",
    "              open('new_data/phase_diagram_3d_with_orbital_100x100.h', 'wb'))\n",
    "phase_diagram_3d_with_orbital_100x100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "p.orbital = True\n",
    "phase_diagram_3d_with_orbital_120x120 = plot_phase(\n",
    "    dview, lview, p, W=120, H=120, **kwargs).relabel('3D with orbital, $H=120, W=120, \\mu_{sc}=\\mu_{sm}$')\n",
    "\n",
    "hv.Store.dump(phase_diagram_3d_with_orbital_120x120,\n",
    "              open('new_data/phase_diagram_3d_with_orbital_120x120.h', 'wb'))\n",
    "phase_diagram_3d_with_orbital_120x120"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/LICENSE.txt <==
Copyright (c) 2016, Doru Sticlet, Bas Nijholt, and Anton Akhmerov (TU Delft).
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

1. Redistributions of source code must retain the above copyright
notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright
notice, this list of conditions and the following disclaimer in the
documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS
IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED
TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED
TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/Paper-figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plot paper figures\n",
    "Download data at: http://doi.org/10.4121/uuid:274bdd06-14a5-45c3-bc86-87d400082e34"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import holoviews as hv\n",
    "import matplotlib.pylab as plt\n",
    "import matplotlib.patches as patches\n",
    "import numpy as np\n",
    "from shortjunction import constants, SimpleNamespace\n",
    "hv.notebook_extension()\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'svg'\n",
    "\n",
    "golden_mean = (np.sqrt(5) - 1) / 2 # Aesthetic ratio\n",
    "fig_width_pt = 246.0 # Columnwidth\n",
    "inches_per_pt = 1.0 / 72.27 # Convert pt to inches\n",
    "fig_width = fig_width_pt * inches_per_pt\n",
    "fig_height = fig_width * golden_mean # height in inches\n",
    "fig_size = [fig_width, fig_height]\n",
    "\n",
    "params = {\n",
    "          'backend': 'ps',\n",
    "          'axes.labelsize': 10,\n",
    "          'font.size': 10,\n",
    "          'legend.fontsize': 8,\n",
    "          'xtick.labelsize': 8,\n",
    "          'ytick.labelsize': 8,\n",
    "          'text.usetex': True,\n",
    "          'figure.figsize': fig_size,\n",
    "          'font.family': 'serif',\n",
    "          'font.serif': 'Computer Modern Roman',\n",
    "          'legend.frameon': True,\n",
    "          'savefig.dpi': 1000\n",
    "         }\n",
    "\n",
    "plt.rcParams.update(params)\n",
    "plt.rc('text.latex', preamble=[r'\\usepackage{color}', r'\\usepackage{bm}'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%output fig='svg' size=100 dpi=600\n",
    "%opts Path [aspect='square'] (lw=0.5) Image [aspect='square' colorbar=True] (cmap='inferno_r')\n",
    "img = hv.Store.load(open('data/decay_length_2d.h', 'rb'))\n",
    "img"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(fig_width, fig_height))\n",
    "ax = fig.add_axes([0.125,0.2,(0.95-0.125),(0.95-0.2)])\n",
    "B_min, mu_min, B_max, mu_max = img.bounds.lbrt()\n",
    "extent = [B_min, B_max / constants.unit_B, mu_min / constants.delta_2d, mu_max / constants.delta_2d]\n",
    "cax = ax.imshow(img.data / 100, vmin=0, vmax=30, extent=extent, cmap='inferno_r', aspect='auto')\n",
    "ax.set_yticks([2, 4, 6, 8])\n",
    "cax.set_clim(0, 30)\n",
    "ax.set_ylabel('Chemical potential $\\mu$ [$\\delta$]')\n",
    "ax.set_xlabel('Magnetic field $B$ [$2\\delta/g\\mu_B$]')\n",
    "cbar_ticks = [0, 5, 10, 15, 20, 25, 30, 35]\n",
    "cbar = fig.colorbar(cax, ticks=cbar_ticks, extend='max', label=r'$\\xi$ [W]')\n",
    "cbar.ax.set_yticklabels(cbar_ticks)\n",
    "fig.savefig('decay_length_2d.pdf', format='pdf', dpi=1000)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3D phase diagram with bandgaps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "phase_diagram_3d_no_orbital_100x100 = hv.Store.load(open('data/phase_diagram_3d_no_orbital_100x100.h', 'rb'))\n",
    "phase_diagram_3d_no_orbital_120x120 = hv.Store.load(open('data/phase_diagram_3d_no_orbital_120x120.h', 'rb'))\n",
    "phase_diagram_3d_with_orbital_100x100 = hv.Store.load(open('data/phase_diagram_3d_with_orbital_100x100.h', 'rb'))\n",
    "phase_diagram_3d_with_orbital_120x120 = hv.Store.load(open('data/phase_diagram_3d_with_orbital_120x120.h', 'rb'))\n",
    "B_min, mu_min, B_max, mu_max = phase_diagram_3d_no_orbital_100x100.bounds.lbrt()\n",
    "extent = [B_min, B_max, mu_min, mu_max]\n",
    "\n",
    "(phase_diagram_3d_no_orbital_100x100 +\n",
    " phase_diagram_3d_no_orbital_120x120 +\n",
    " phase_diagram_3d_with_orbital_100x100 +\n",
    " phase_diagram_3d_with_orbital_120x120)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "fig = plt.figure()\n",
    "plt.rcParams['figure.figsize'] = (fig_width, fig_height+0.5)\n",
    "plt.rcParams['axes.titlesize'] = 9\n",
    "fig, axs = plt.subplots(2, 2, sharey=True, sharex=True)\n",
    "plt.subplots_adjust(bottom=0.2, left=0.125, right=0.80, top=0.9, hspace=0.33, wspace=0.15)\n",
    "kwargs = dict(extent=extent, cmap='inferno_r', aspect='auto', vmin=0, vmax=1)\n",
    "axs[0][0].imshow(phase_diagram_3d_no_orbital_100x100.data, **kwargs)\n",
    "axs[0][1].imshow(phase_diagram_3d_no_orbital_120x120.data, **kwargs)\n",
    "axs[1][0].imshow(phase_diagram_3d_with_orbital_100x100.data, **kwargs)\n",
    "im = axs[1][1].imshow(phase_diagram_3d_with_orbital_120x120.data, **kwargs)\n",
    "im.set_clim(0, 1)\n",
    "axs[1][0].set_xlabel('$B$ [T]')\n",
    "axs[1][1].set_xlabel('$B$ [T]')\n",
    "axs[0][0].set_ylabel('$\\mu$ [meV]')\n",
    "axs[1][0].set_ylabel('$\\mu$ [meV]')\n",
    "axs[0][0].set_yticks(np.arange(0, 16, 5))\n",
    "\n",
    "\n",
    "axs[0][1].add_patch(patches.Rectangle((0.01 * extent[1], \n",
    "                                      0.02 * (extent[-1] - extent[2])), \n",
    "                                     extent[1] / 1.2**2, \n",
    "                                     extent[-1] / 1.2**2, fill=False))\n",
    "\n",
    "axs[1][1].add_patch(patches.Rectangle((0.01 * extent[1], \n",
    "                                      0.02 * (extent[-1] - extent[2])), \n",
    "                                     extent[1] / 1.2**2, \n",
    "                                     extent[-1] / 1.2**2, fill=False))\n",
    "\n",
    "cax = fig.add_axes([0.83, 0.2, 0.03, 0.7])\n",
    "cb = fig.colorbar(im, cax=cax, label=r'$\\Delta_\\mathrm{spec}/\\Delta$')\n",
    "cb.set_ticks([0.0, 0.2, 0.4, 0.6, 0.8, 1])\n",
    "\n",
    "labels = ['(a)', '(b)', '(c)', '(d)'] \n",
    "titles = [r'no orb, $W=100$ nm', r'no orb, $W=120$ nm', \n",
    "          r'orb, $W=100$ nm', r'orb, $W=120$ nm']\n",
    "\n",
    "for ax, label, title in zip(axs.reshape(-1), labels, titles):\n",
    "    ax.text(.02, 12.5, label, color='white')\n",
    "    ax.set_title(title)\n",
    "\n",
    "fig.savefig('phase_diagrams_3d.pdf', format='pdf', dpi=600)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:python3]",
   "language": "python",
   "name": "conda-env-python3-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/README.md <==
# Project on Robustness of Majorana bound states in the short junction limit
By Doru Sticlet, Bas Nijholt, and Anton Akhmerov


# Files
This folder contains three IPython notebooks and two Python files:
* `Generate-data.ipynb`
* `Explore-data.ipynb`
* `Paper-figures.ipynb`
* `shortjunction.py`
* `wraparound.py`

Most of the functions used in `Generate-data.ipynb` are defined in `shortjunction.py`.

All notebooks contain instructions of how it can be used.

## Generate-data.ipynb
Generates numerical data used in the paper.

## Explore-data.ipynb
Explore data files uploaded on the 4TU library.

## Paper-figures.ipynb
Plot the numerical figures in the paper


# Data
Download the data used in `Explore-data.ipynb` and `Paper-figures.ipynb` at http://doi.org/10.4121/uuid:274bdd06-14a5-45c3-bc86-87d400082e34


# Installation
Install [miniconda](http://conda.pydata.org/miniconda.html) and then the Python 
environment that contains all dependencies with:

```
conda env create -f environment.yml
```

Run a `jupyter-notebook` to open the `*.ipynb` files.

==> anc/environment.yml <==
name: python3
channels:
  - conda-forge
dependencies:
  - python=3.5
  - anaconda=4.2
  - kwant=1.2.2
  - discretizer=0.4.3
  - holoviews=1.6.2


==> anc/shortjunction.py <==
"""Functions library used to calculate phase diagrams for the "Robustness of
Majorana bound states in the short junction limit" paper by 
Doru Sticlet, Bas Nijholt, and Anton Akhmerov

arXiv:1609.00637, to be published in PRB."""


# 1. Standard library imports
from itertools import product
import subprocess
from types import SimpleNamespace

# 2. External package imports
from discretizer import Discretizer, momentum_operators
import holoviews as hv
import ipyparallel
import kwant
import numpy as np
import scipy.sparse.linalg as sla
from scipy.constants import hbar, m_e, eV, physical_constants
from scipy.linalg import expm
from scipy.optimize import minimize_scalar
from sympy.physics.quantum import TensorProduct as kr
import sympy

# 3. Internal imports
from wraparound import wraparound


sx, sy, sz = [sympy.physics.matrices.msigma(i) for i in range(1, 4)]
s0 = sympy.eye(2)


class SimpleNamespace(SimpleNamespace):
    """Updates types.SimpleNamespace to have a .update() method.
    Useful for parallel calculation."""
    def update(self, **kwargs):
        self.__dict__.update(kwargs)
        return self


def get_git_revision_hash():
    """Get the git hash to save with data to ensure reproducibility."""
    git_output = subprocess.check_output(['git', 'rev-parse', 'HEAD'])
    return git_output.decode("utf-8").replace('\n', '')


# Parameters taken from arXiv:1204.2792
# All constant parameters, mostly fundamental constants, in a SimpleNamespace.
constants = SimpleNamespace(
    m=0.015 * m_e, # effective mass in kg
    g=50, # Lande factor
    hbar=hbar,
    m_e=m_e,
    eV=eV,
    meV=eV * 1e-3)

constants.t = (constants.hbar ** 2 / (2 * constants.m)) * (1e18 / constants.meV)  # meV * nm^2
constants.mu_B = physical_constants['Bohr magneton'][0] / constants.meV
constants.delta_2d = constants.hbar**2 * np.pi**2 / (8 * (100e-9)**2 * constants.m) / constants.meV
constants.unit_B = 2 * constants.delta_2d / (constants.g * constants.mu_B) 

# Dimensions used in holoviews objects.
d = SimpleNamespace(B=hv.Dimension('$B$', unit='T'), 
                    mu=hv.Dimension('$\mu$', unit='meV'), 
                    gap=hv.Dimension(('gap', r'$E_\mathrm{gap}/\Delta$')),
                    E=hv.Dimension('$E$', unit='meV'),
                    k=hv.Dimension('$k_x$'),
                    xi_inv=hv.Dimension(r'$\xi^-1$', unit=r'nm$^-1$'),
                    xi=hv.Dimension(r'$\xi$', unit=r'nm'))


def make_params(alpha=20, 
                B_x=0, 
                B_y=0,
                B_z=0,
                mu=0,
                mu_sc=0,
                mu_sm=0,
                mu_B=constants.mu_B,
                t=constants.t, 
                g=constants.g,
                orbital=False,
                **kwargs):

    """Function that creates a namespace with parameters.
    Parameters:
    -----------
    alpha : float
        Spin-orbit coupling strength in units of meV*nm.
    B_x, B_y, B_z : float
        The magnetic field strength in the x, y and z direction in units of Tesla.
    Delta : float
        The superconducting gap in units of meV.
    mu : float
        The chemical potential in units of meV.
    mu_sm, mu_sc : float
        The chemical potential in in the SM and SC units of meV.
    mu_B : float
        Bohr magneton in meV/K.
    t : float
        Hopping parameter in meV * nm^2.
    g : float
        Lande g factor.
    orbital : bool
        Switches the orbital effects on and off.
    Returns:
    --------
    p : SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    """

    return SimpleNamespace(t=t, 
                           g=g, 
                           mu_B=mu_B, 
                           alpha=alpha, 
                           B_x=B_x, 
                           B_y=B_y, 
                           B_z=B_z, 
                           mu=mu,
                           mu_sc=mu_sc,
                           mu_sm=mu_sm,
                           orbital=orbital,
                           **kwargs)


def trs(m):
    """Apply time reversal symmetry to a column vector or matrix m.

    The time reversal symmetry is given by the operator i * sigma_y * K, with K
    complex conjugation and sigma_y acting on the spin degree of freedom.

    Parameters:
    -----------
    m : numpy array
        The vector or matrix to which TRS is applied.

    Returns:
    --------
    m_reversed : numpy array
        The vector TRS * m as a NumPy array.

    Notes:
    ------
    Implementation inspired by kwant.rmt.
    """
    permutation = np.arange(m.shape[0])
    sign = 2 * (permutation % 2) - 1
    permutation -= sign
    return sign.reshape(-1, 1) * m.conj()[permutation]


class TRIInfiniteSystem(kwant.builder.InfiniteSystem):
    def __init__(self, lead, trs):
        """A lead with time reversal invariant modes."""
        self.__dict__ = lead.__dict__
        self.trs = trs

    def modes(self, energy=0, args=()):
        prop_modes, stab_modes = \
            super(TRIInfiniteSystem, self).modes(energy=energy, args=args)
        n = stab_modes.nmodes
        stab_modes.vecs[:, n:(2*n)] = self.trs(stab_modes.vecs[:, :n])
        stab_modes.vecslmbdainv[:, n:(2*n)] = \
            self.trs(stab_modes.vecslmbdainv[:, :n])
        prop_modes.wave_functions[:, n:] = \
            self.trs(prop_modes.wave_functions[:, :n])
        return prop_modes, stab_modes


def discretized_hamiltonian(a, dim, holes=False):
    """Discretizes a Hamiltonian.

    Parameters:
    -----------
    a : int
        Lattice constant in nm.
    dim : int
        Dimension of system, 2D or 3D.
    holes : bool
        If False, Hamiltonian will only be in spin-space,
        if True also in particle-hole space (BdG Hamiltonian),
        used for calculating Majorana decay length.
    """
    if dim not in [2, 3]: raise(NotImplementedError)
    k_x, k_y, k_z = momentum_operators
    t, B_x, B_y, B_z, mu_B, mu, mu_sm, mu_sc, alpha, g, V, Delta = sympy.symbols(
        't B_x B_y B_z mu_B mu mu_sm mu_sc alpha g V Delta', real=True)
    k = sympy.sqrt(k_x**2 + k_y**2 + (k_z**2 if dim==3 else 0))

    if not holes:
        ham = ((t * k**2 - mu) * s0 +
                   alpha * (k_y * sx - k_x * sy) +
                   0.5 * g * mu_B * (B_x * sx + B_y * sy + B_z * sz))
    else:
        ham = ((t * k**2 - mu) * kr(s0, sz) +
                   alpha * (k_y * kr(sx, sz) - k_x * kr(sy, sz)) +
                   0.5 * g * mu_B * (B_x * kr(sx, s0) + B_y * kr(sy, s0)) +
                   Delta * kr(s0, sx))
    
    args = dict(lattice_constant=a, discrete_coordinates=set(['x', 'y', 'z'][:dim]))
    tb_sm = Discretizer(ham.subs(mu, mu_sm).subs(Delta, 0), **args)
    tb_sc = Discretizer(ham.subs([(g, 0), (mu, mu_sc), (alpha, 0), (k_x, 0), (k_z, 0)]), **args)
    return tb_sm, tb_sc


def peierls(val, ind, a, c=constants):
    """Peierls substitution, takes hopping functions.
    See usage in NS_infinite_2D_3D()"""
    def phase(s1, s2, p):
        A_site = [0, 0, p.B_x * s1.pos[1]][ind] * a * 1e-18 * c.eV / c.hbar
        return np.exp(-1j * A_site)

    def with_phase(s1, s2, p):
        hop = val(s1, s2, p).astype('complex128')
        phi = phase(s1, s2, p)
        if p.orbital:
            if hop.shape[0] == 2:
                hop *= phi
            elif hop.shape[0] == 4:
                hop *= np.array([phi, phi.conj(), phi, phi.conj()], dtype='complex128')
        return hop

    return with_phase


def NS_infinite_2D_3D(a=10, W=100, H=100, dim=3, normal_lead=False, sc_lead=True, holes=False):
    """Makes a square shaped wire.

    Parameters:
    -----------
    a : int
        Lattice constant in nm.
    W : int
        Width of system in nm.
    H : int
        Height of system in nm (ignored if dim=2).
    dim : int
        Dimension of system, 2D or 3D.
    normal_lead : bool
        Attaches a SM lead to the sytem, used for
        calculating transmission.
    sc_lead : bool
        Attaches a SC lead to the sytem.
    holes : bool
        If False, Hamiltonian will only be in spin-space,
        if True also in particle-hole space, used for calculating
        Majorana decay length.

    Returns:
    --------
    syst : kwant.builder.(In)finiteSystem object
        The finalized (in)finite system.
    """
    tb_sm, tb_sc = discretized_hamiltonian(a, dim, holes)
    lat = tb_sm.lattice
    syst = kwant.Builder(kwant.TranslationalSymmetry((a, 0, 0)[:dim]))
    lead_sc = kwant.Builder(kwant.TranslationalSymmetry((a, 0, 0)[:dim], (0, -a, 0)[:dim]))
    lead_sm = kwant.Builder(kwant.TranslationalSymmetry((a, 0, 0)[:dim], (0, -a, 0)[:dim]))
    
    if dim == 2:
        def shape_func_sm(W, H):
            def shape(pos):
                (x, y) = pos
                return 0 < y <= W
            return (shape, (0, W/2))

        def shape_func_sc(H):
            def shape(pos):
                (x, y) = pos
                return y <= 0
            return (shape, (0, 0))

    elif dim == 3:
        def shape_func_sm(W, H):
            def shape(pos):
                (x, y, z) = pos
                return 0 < y <= W and -H/2 < z <= H/2
            return (shape, (0, W, 0))

        def shape_func_sc(H):
            def shape(pos):
                (x, y, z) = pos
                return y <= 0 and -H/2 < z <= H/2
            return (shape, (0, 0, 0))

    shape_sm = shape_func_sm(W, H)
    shape_sc = shape_func_sc(H)

    syst[lat.shape(*shape_sm)] = tb_sm.onsite
    lead_sc[lat.shape(*shape_sc)] = tb_sc.onsite
    lead_sm[lat.shape(*shape_sc)] = tb_sm.onsite

    for hop, val in tb_sm.hoppings.items():
        ind = np.argmax(hop.delta)
        syst[hop] = peierls(val, ind, a)
        lead_sm[hop] = val

    for hop, val in tb_sc.hoppings.items():
        lead_sc[hop] = val

    syst = wraparound(syst)
    
    if sc_lead:
        syst.attach_lead(wraparound(lead_sc, keep=1))

    if normal_lead:
        syst.attach_lead(wraparound(lead_sm, keep=1).reversed())
    
    fsyst = syst.finalized()
    fsyst.leads = [TRIInfiniteSystem(lead, trs) for lead in fsyst.leads]
    return fsyst


def energy_operator(syst, p, k_x):
    """Returns the operator of Eq. (11) of paper.

    Parameters:
    -----------
    syst : kwant.builder.InfiniteSystem object
        The finalized system.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    k_x : float
        Momentum for which the energies are calculated.

    Returns:
    --------
    operator : numpy array
        Operator in Eq. (11)."""
    smat_min = kwant.smatrix(syst, args=[p, -k_x]).data
    smat_plus = kwant.smatrix(syst, args=[p, +k_x]).data
    smat_prod = smat_plus.T.conj() @ smat_min.T
    return 0.5 * np.eye(smat_prod.shape[0]) - 0.25 * (smat_prod + smat_prod.T.conj())


def energies_over_delta(syst, p, k_x):
    """Same as energy_operator(), but returns the 
    square-root of the eigenvalues"""
    operator = energy_operator(syst, p, k_x)
    return np.sqrt(np.linalg.eigvalsh(operator))


def find_gap(syst, p, num=201):
    """Find the mimimum in energy in a range of momenta in one third
    of the Brillioun zone.

    Parameters:
    -----------
    syst : kwant.builder.InfiniteSystem object
        The finalized system.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    num : int
        Number of momenta, more momenta are needed with orbital effects
        in 3D at B_x > 0.5 T.

    Returns:
    --------
    (E, k_x) : tuple of floats
        Tuple of minimum energy found at k_x.
    """
    ks = np.linspace(-0.001, 1, num)
    eigvals = np.array([energies_over_delta(syst, p, k_x) for k_x in ks])
    ind_min, _ = np.unravel_index(eigvals.argmin(), eigvals.shape)
    
    if ind_min == 0:
        bounds = (ks[0], ks[1])
    elif ind_min == num - 1:
        bounds = (ks[num - 2], ks[num-1])
    else:
        bounds = (ks[ind_min - 1], ks[ind_min + 1])
        
    res = minimize_scalar(lambda k_x: energies_over_delta(syst, p, k_x).min(),
                          bounds=bounds, method='bounded')
    k_x = res.x
    E = res.fun
    return E, k_x


def plot_bands(syst, p, ks=None):
    """Plot bandstructure using Eq. (11) of the paper.

    Parameters:
    -----------
    syst : kwant.builder.InfiniteSystem object
        The finalized system.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    ks : numpy array or None
        Range of momenta for which the energies are calculated.

    Returns:
    --------
    plot : hv.Path object
        Curve of k vs. E_gap/Delta.
    """
    if ks is None:
        ks = np.linspace(-2, 2, 200)
    eigvals = np.array([energies_over_delta(syst, p, k_x) for k_x in ks])
    return hv.Path((ks, eigvals), kdims=[d.k, r'$E/\Delta$'])[:, 0:1.1]


def modes(h_cell, h_hop, tol=1e6):
    """Compute the eigendecomposition of a translation operator of a lead.

    Adapted from kwant.physics.leads.modes such that it returns the eigenvalues.

    Parameters:
    ----------
    h_cell : numpy array, real or complex, shape (N, N) The unit cell
        Hamiltonian of the lead unit cell.
    h_hop : numpy array, real or complex, shape (N, M)
        The hopping matrix from a lead cell to the one on which self-energy
        has to be calculated (and any other hopping in the same direction).
    tol : float
        Numbers and differences are considered zero when they are smaller
        than `tol` times the machine precision.

    Returns
    -------
    ev : numpy array
        Eigenvalues of the translation operator in the form lambda=exp(i*k).
    """
    m = h_hop.shape[1]
    n = h_cell.shape[0]

    if (h_cell.shape[0] != h_cell.shape[1] or
            h_cell.shape[0] != h_hop.shape[0]):
        raise ValueError("Incompatible matrix sizes for h_cell and h_hop.")

    # Note: np.any(h_hop) returns (at least from numpy 1.6.1 - 1.8-devel)
    #       False if h_hop is purely imaginary
    if not (np.any(h_hop.real) or np.any(h_hop.imag)):
        v = np.empty((0, m))
        return (kwant.physics.PropagatingModes(np.empty((0, n)), np.empty((0,)),
                                               np.empty((0,))),
                kwant.physics.StabilizedModes(np.empty((0, 0)),
                                              np.empty((0, 0)), 0, v))

    # Defer most of the calculation to helper routines.
    matrices, v, extract = kwant.physics.leads.setup_linsys(
        h_cell, h_hop, tol, None)
    ev = kwant.physics.leads.unified_eigenproblem(*(matrices + (tol,)))[0]

    return ev


def slowest_evan_mode(syst, p, a, c=constants, return_ev=False):
    """Find the slowest decaying (evanescent) mode.

    It uses an adapted version of the function kwant.physics.leads.modes,
    in such a way that it returns the eigenvalues of the translation operator
    (lamdba = e^ik). The imaginary part of the wavevector k, is the part that
    makes it decay. The inverse of this Im(k) is the size of a Majorana bound
    state. The norm of the eigenvalue that is closest to one is the slowes
    decaying mode. Also called decay length.

    Parameters:
    -----------
    syst : kwant.builder.InfiniteSystem object
        The finalized system.
    p : types.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    c : types.SimpleNamespace object
        A namespace container with all constant (fundamental) parameters used.

    Returns:
    --------
    majorana_length : float
        The length of the Majorana.
    """
    def H(k_x):
        ham = kwant.solvers.default.hidden_instance._make_linear_sys
        return ham(syst, [0], args=[p, k_x], realspace=True)[0].lhs.todense()

    h = (H(0) + H(np.pi)) / 2
    t_plus_t_ = (H(0) - H(np.pi)) / 2
    t_min_t_ = (H(np.pi/2) - H(-np.pi/2)) / 2j
    t = (t_plus_t_ + t_min_t_) / 2

    ev = modes(h, t)
    norm = ev * ev.conj()
    idx = np.abs(norm - 1).argmin()
    if return_ev:
        return ev[idx]
    majorana_length = np.abs(a / np.log(ev[idx]).real)
    return majorana_length


def plot_phase(dview, lview, p, W, H, dim, num_k=201, fname=None, Bs=None, mus=None, a=10, async_parallel=True):
    """Calculates a phase diagram of bandgap sizes in (B, mu) space in parallel.
    
    Parameters:
    -----------
    dview : DirectView ipyparallel object
        client = ipyparallel.Client(); dview = client[:]
    lview : LoadedBalanced view ipyparallel object
        client = client.load_balanced_view()
    p : shortjunction.SimpleNamespace object
        Container with all parameters for Hamiltonian
    W : int
        Width of system in nm.
    H : int
        Height of system in nm (ignored if dim=2).
    dim : int
        Dimension of system, 2D or 3D.
    num_k : int
        Number of momenta on which the bandstructure is calculated.
    Bs : numpy array or list
        Range of values of magnetic field on which the bandgap is calculated.
    mus : numpy array or list
        Range of values of chemical potentials on which the bandgap is calculated.
    a : int
        Discretization constant in nm.
    async_parallel : bool
        If true it uses lview.map_async, if False it uses a gather scatter formalism,
        which is faster for very short jobs.

    Returns:
    --------
    plot : hv.Image
        Holoviews Image of the phase diagram. The raw data can be accessed
        via plot.data.
    
    Notes:
    ------
    WARNING: This is the opposite behaviour of plot_decay_lengths()
    The parameter `mu_sc` is set to a fixed value, if you want to set it to
    the same values as `mu_sm`, change
    p.update(B_x=x[0], mu_sm=x[1]) ---> p.update(B_x=x[0], mu_sm=x[1], mu_sc=x[1]).
    """
    syst_str = 'syst = NS_infinite_2D_3D(a={}, W={}, H={}, dim={})'.format(a, W, H, dim)
    dview.execute(syst_str, block=True)
    
    dview['p'] = p
    dview['num_k'] = num_k

    if Bs is None:
        Bs = np.linspace(0, 1, 50)
    if mus is None:
        mus = np.linspace(0.1, 15, 50)

    vals = list(product(Bs, mus))
    if async_parallel:
        systs = [ipyparallel.Reference('syst')] * len(vals)
        Es = lview.map_async(lambda x, sys: find_gap(sys, p.update(B_x=x[0], mu_sm=x[1]), num_k), 
                             vals, systs)
        Es.wait_interactive()
        Es = Es.result()
        result = np.array(Es).reshape(len(Bs), len(mus), -1)
    else:
        dview.scatter('xs', vals, block=True)
        dview.execute('Es = [find_gap(syst, p.update(B_x=x[0], mu_sm=x[1]), num_k) for x in xs]',
                      block=True)
        Es = dview.gather('Es', block=True)
        result = np.array(Es).reshape(len(Bs), len(mus), -1)
    
    gaps = result[:, :, 0]
    k_xs = result[:, :, 1]

    bounds = (Bs.min(), mus.min(), Bs.max(), mus.max())

    kwargs = {'kdims': [d.B, d.mu],
              'vdims': [d.gap],
              'bounds': bounds,
              'label': 'Band gap'}

    plot = hv.Image(np.rot90(gaps), **kwargs)
    plot.cdims.update(dict(p=p, k_xs=k_xs, Bs=Bs, mus=mus, W=W, H=H, dim=dim, 
                           constants=constants, num_k=num_k,
                           git_hash=get_git_revision_hash()))
    return plot


def plot_decay_lengths(dview, lview, p, W, H, dim, fname=None, Bs=None, mus=None, a=10, async_parallel=False):
    """Calculates a phase diagram of Majorana decay lengths (nm) 
    in (B, mu) space.
    
    Parameters:
    -----------
    dview : DirectView ipyparallel object
        client = ipyparallel.Client(); dview = client[:]
    lview : LoadedBalanced view ipyparallel object
        client = client.load_balanced_view()
    p : shortjunction.SimpleNamespace object
        Container with all parameters for Hamiltonian
    W : int
        Width of system in nm.
    H : int
        Height of system in nm (ignored if dim=2).
    dim : int
        Dimension of system, 2D or 3D.
    Bs : numpy array or list
        Range of values of magnetic field on which the bandgap is calculated.
    mus : numpy array or list
        Range of values of chemical potentials on which the bandgap is calculated.
    a : int
        Discretization constant in nm.
    async_parallel : bool
        If true it uses lview.map_async, if False it uses a gather scatter formalism,
        which is faster for very short jobs.

    Returns:
    --------
    plot : hv.Image
        Holoviews Image of the phase diagram. The raw data can be accessed
        via plot.data.
    
    Notes:
    ------
    WARNING: This is the opposite behaviour of plot_phase()
    The parameter `mu_sc` is equal to `mu_sm`, if you want to set it to
    a fixed value
    p.update(B_x=x[0], mu_sm=x[1], mu_sc=x[1]) ---> p.update(B_x=x[0], mu_sm=x[1]).
    """
    syst_str = 'syst = NS_infinite_2D_3D(a={}, W={}, H={}, dim={}, holes=True)'.format(a, W, H, dim)
    dview.execute(syst_str, block=True)

    dview['p'] = p
    dview['a'] = a
    
    if Bs is None:
        Bs = np.linspace(0, 2, 50)
    if mus is None:
        mus = np.linspace(0.1, 15, 50)
    
    vals = list(product(Bs, mus))
    if async_parallel:

        systs = [ipyparallel.Reference('syst')] * len(vals)
        decay_lengths = lview.map_async(lambda x, sys:
            slowest_evan_mode(sys, p.update(B_x=x[0], mu_sm=x[1], mu_sc=x[1]), a), vals, systs)

        decay_lengths.wait_interactive()
        result = np.array(decay_lengths.result()).reshape(len(Bs), len(mus))
    else:
        dview.scatter('xs', vals, block=True)
        dview.execute("""decay_lengths = [slowest_evan_mode(syst, 
                      p.update(B_x=x[0], mu_sm=x[1], mu_sc=x[1]), a) for x in xs]""")
        decay_lengths = dview.gather('decay_lengths', block=True)
        result = np.array(decay_lengths).reshape(len(Bs), len(mus))
    
    bounds = (Bs.min(), mus.min(), Bs.max(), mus.max())

    kwargs = {'kdims': [d.B, d.mu],
              'vdims': [d.xi],
              'bounds': bounds,
              'label': 'Decay length'}

    plot = hv.Image(np.rot90(result), **kwargs)
    plot.cdims.update(dict(p=p, Bs=Bs, mus=mus, W=W, H=H, dim=dim, constants=constants,
    	                   git_hash=get_git_revision_hash()))
    return plot


def Ez_to_B(Ez, constants=constants):
    """Converts from Zeeman energy to magnetic field"""
    return 2 * Ez / (constants.g * constants.mu_B)


def B_to_Ez(B, constants=constants):
    """Converts from magnetic field to Zeeman energy"""
    return 0.5 * constants.g * constants.mu_B * B


def sparse_eigs(ham, n_eigs, n_vec_lanczos, sigma=0):
    """Compute eigenenergies using MUMPS as a sparse solver.

    Parameters:
    ----------
    ham : coo_matrix
        The Hamiltonian of the system in sparse representation..
    n_eigs : int
        The number of energy eigenvalues to be returned.
    n_vec_lanczos : int
        Number of Lanczos vectors used by the sparse solver.
    sigma : float
        Parameter used by the shift-inverted method. See
        documentation of scipy.sparse.linalg.eig

    Returns:
    --------
    A list containing the sorted energy levels. Only positive
    energies are returned.
    """
    class LuInv(sla.LinearOperator):
        def __init__(self, A):
            inst = kwant.linalg.mumps.MUMPSContext()
            inst.factor(A, ordering='metis')
            self.solve = inst.solve
            try:
                super(LuInv, self).__init__(shape=A.shape, dtype=A.dtype,
                                            matvec=self._matvec)
            except TypeError:
                super(LuInv, self).__init__(shape=A.shape, dtype=A.dtype)

        def _matvec(self, x):
            return self.solve(x.astype(self.dtype))

    ev, evecs = sla.eigs(ham, k=n_eigs,
                         OPinv=LuInv(ham), sigma=sigma, ncv=n_vec_lanczos)

    energies = list(ev.real)
    return energies


def NS_finite(a, L, W, W_sc):
    """Makes two-dimensional NS junction, normal part
    of width W connected to the superconducting part of
    width W_sc.

    Parameters:
    -----------
    a: int
        Lattice constant in units of nm.
    L: int
        Length of the wire and superconductor in x-direction.
    W: int
        Width of the normal section of the wire in units of a.
    W_sc: int
        Width of the superconducting section of the wire in units of a.

    Returns:
    --------
    syst: kwant.builder.FiniteSystem object
        Finalized tight-binding systtem.
    """
    lat = kwant.lattice.square(a)
    syst = kwant.Builder()

    def onsite_sm(site, p):
        return (4 * p.t / a**2 - p.mu) * np.kron(s0, sz) + p.Ez * np.kron(sx, s0)

    def hopx_sm(site1, site2, p):
        return -p.t / a**2 * np.kron(s0, sz) - 0.5j * p.alpha / a * np.kron(sy, sz)

    def hopy_sm(site1, site2, p):
        return -p.t / a**2 * np.kron(s0, sz) + 0.5j * p.alpha / a * np.kron(sx, sz)

    def onsite_sc(site, p):
        return ((2 * p.t / a**2 + 2 * p.tpar / a**2 - p.mu) * np.kron(s0, sz) +
                p.delta * np.kron(s0, sx))

    def hopx_sc(site1, site2, p):
        return -p.tpar / a**2 * np.kron(s0, sz)

    def hopy_sc(site1, site2, p):
        return -p.t / a**2 * np.kron(s0, sz)

    # Onsite energies
    syst[(lat(i, j) for i in range(L) for j in range(W+1))] = onsite_sm
    syst[(lat(i, j) for i in range(L) for j in range(W+1, W+W_sc))] = onsite_sc
    
    # Hopping energies
    syst[((lat(i, j), lat(i+1, j)) for i in range(L-1) for j in range(W+1))] = hopx_sm
    syst[((lat(i, j), lat(i+1, j)) for i in range(L-1) for j in range(W+1, W+W_sc))] = hopx_sc
    syst[((lat(i, j), lat(i, j+1)) for i in range(L) for j in range(W))] = hopy_sm
    syst[((lat(i, j), lat(i, j+1)) for i in range(L) for j in range(W, W+W_sc-1))] = hopy_sc

    return syst.finalized()


def NS_infinite(a, L):
    """Makes two-dimensional NS junction, with a 2D semi-infinite
    superconducting lead connected to the normal part with finite
    length and infinite in the direction parallel to the interface.

    Parameters:
    -----------
    a : int
        Lattice constant in units of nm.
    L : int
        Width of the normal parts in units of nm.

    Returns:
    --------
    syst: kwant.builder.FiniteSystem object
        Finalized tight-binding systtem.
    """

    sx, sy, sz = [np.array(sympy.physics.matrices.msigma(i)).astype(np.complex)
                  for i in range(1, 4)]
    s0 = np.eye(2)
    lat = kwant.lattice.square(a)

    def onsite(site, p):
        return ((4 * p.t / a**2 - p.mu) * s0 + p.Ez * sx)

    def hopx(site1, site2, p):
        return -p.t / a**2 * s0 - 0.5j * p.alpha / a * sy
    
    def hopy(site1, site2, p):
        return -p.t / a**2 * s0 + 0.5j * p.alpha / a * sx

    def lead_onsite(site, p):
        return (2 * p.t / a**2 + 2 * p.tpar / a**2 - p.mu) * s0

    def lead_hopx(site1, site2, p):
        return -p.tpar / a**2 * s0

    def lead_hopy(site1, site2, p):
        return -p.t / a**2 * s0
    
    def shape_sm(pos):
        (x, y) = pos
        return 0 < y <= L
    
    def shape_sc(pos):
        (x, y) = pos
        return y >= 0
    
    # SM part
    sym_sm = kwant.TranslationalSymmetry((a, 0))
    syst = kwant.Builder(sym_sm)
    syst[lat.shape(shape_sm, (0, L / 2))] = onsite
    syst[kwant.HoppingKind((1, 0), lat)] = hopx
    syst[kwant.HoppingKind((0, 1), lat)] = hopy
    
    # SC lead
    lead_sym = kwant.TranslationalSymmetry((a, 0), (0, a))
    lead = kwant.Builder(lead_sym)
    lead[lat.shape(shape_sc, (0, 0))] = lead_onsite
    lead[kwant.HoppingKind((1, 0), lat)] = lead_hopx
    lead[kwant.HoppingKind((0, 1), lat)] = lead_hopy

    syst = wraparound(syst)
    syst.attach_lead(wraparound(lead, keep=1))
    syst = syst.finalized()
    syst.leads = [TRIInfiniteSystem(lead, trs) for lead in syst.leads]
    return syst


def SNS_infinite(a, L, W_sm):
    """Makes two-dimensional SNS junction with orbital effect in N part

    Parameters:
    -----------
    a : int
        Lattice constant in units of nm.
    L : int
        Width of the superconducting in units of sites.
    W_sm : int
        Width of the normal (semi-conducting) parts in units of sites.

    Returns:
    --------
    syst: kwant.builder.FiniteSystem object
        Finalized tight-binding systtem.
    """
    sx, sy, sz = [np.array(sympy.physics.matrices.msigma(i)).astype(np.complex)
                  for i in range(1, 4)]
    s0 = np.eye(2)
    lat = kwant.lattice.square(a)

    def onsite_sm(site, p):
        return (4 * p.t / a**2 - p.mu) * np.kron(s0, sz) + B_to_Ez(p.B) * np.kron(sx, s0)

    def onsite_sc(site, p):
        return ((2 * p.t / a**2 + 2 * p.tpar / a**2 - p.mu) * np.kron(s0, sz) +
                p.delta * np.kron(s0, sx))

    def hopx_sm(site1, site2, p):
        y1 = site1.tag[0]
        y2 = site2.tag[0]
        phi = 0.25 * np.pi * a**2 * p.D**2 * constants.eV * 1e-18 * p.B / constants.hbar / W_sm
        exp_phi = expm(1j * phi * np.kron(s0, sz))
        return (-p.t / a**2 * exp_phi @ np.kron(s0, sz) +
                       0.5j * exp_phi @ np.kron(sx, sz) * np.sin((y1 + y2) / p.D) * p.alpha / a)

    def hopy_sm(site1, site2, p):
        return -p.t / a**2 * np.kron(s0, sz) - 0.5j * p.alpha / a * np.kron(sy, sz)    

    def hopx_sc(site1, site2, p):
        return -p.tpar / a**2 * np.kron(s0, sz)

    def hopy_sc(site1, site2, p):
        return -p.t / a**2 * np.kron(s0, sz)

    sym = kwant.TranslationalSymmetry((0, a))
    syst = kwant.Builder(sym)

    syst[(lat(i, j) for i in range(L) for j in range(2))] = onsite_sc
    syst[(lat(i, j) for i in range(L, L+W_sm) for j in range(2))] = onsite_sm
    syst[(lat(i, j) for i in range(L+W_sm, 2*L+W_sm) for j in range(2))] = onsite_sc

    syst[((lat(i, j), lat(i+1, j)) for i in range(L) for j in range(2))] = hopx_sc
    syst[((lat(i, j), lat(i+1, j)) for i in range(L, L+W_sm) for j in range(2))] = hopx_sm
    syst[((lat(i, j), lat(i+1, j)) for i in range(L+W_sm, 2*L+W_sm-1) for j in range(2))] = hopx_sc

    syst[((lat(i, 0), lat(i, 1)) for i in range(L))] = hopy_sc
    syst[((lat(i, 0), lat(i, 1)) for i in range(L, L+W_sm))] = hopy_sm
    syst[((lat(i, 0), lat(i, 1)) for i in range(L+W_sm, 2*L+W_sm-1))] = hopy_sc
    
    syst = wraparound(syst)
    return syst.finalized()


==> anc/wraparound.py <==
# Copyright 2016 Christoph Groth (INAC / CEA Grenoble).
#
# This file is subject to the 2-clause BSD license as found at
# http://kwant-project.org/license.

"""Replace symmetries of Kwant builders with momentum parameters to the
system."""

import sys
import collections
import cmath
import numpy as np
import tinyarray as ta

import kwant
from kwant.builder import herm_conj


if sys.version_info >= (3, 0):
    def _hashable(obj):
        return isinstance(obj, collections.Hashable)
else:
    def _hashable(obj):
        return (isinstance(obj, collections.Hashable)
                and not isinstance(obj, np.ndarray))


def _memoize(f):
    """Decorator to memoize a function that works even with unhashable args.

    This decorator will even work with functions whose args are not hashable.
    The cache key is made up by the hashable arguments and the ids of the
    non-hashable args.  It is up to the user to make sure that non-hashable
    args do not change during the lifetime of the decorator.

    This decorator will keep reevaluating functions that return None.
    """
    def lookup(*args):
        key = tuple(arg if _hashable(arg) else id(arg) for arg in args)
        result = cache.get(key)
        if result is None:
            cache[key] = result = f(*args)
        return result
    cache = {}
    return lookup


def wraparound(builder, keep=None):
    """Replace translational symmetries by momentum parameters.

    A new Builder instance is returned.  By default, each symmetry is replaced
    by one scalar momentum parameter that is appended to the already existing
    arguments of the system.  Optionally, one symmetry may be kept by using the
    `keep` argument.
    """

    @_memoize
    def bind_site(val):
        assert callable(val)
        return lambda a, *args: val(a, *args[:mnp])

    @_memoize
    def bind_hopping_as_site(elem, val):
        def f(a, *args):
            phase = cmath.exp(1j * ta.dot(elem, args[mnp:]))
            v = val(a, sym.act(elem, a), *args[:mnp]) if callable(val) else val
            pv = phase * v
            return pv + herm_conj(pv)
        return f

    @_memoize
    def bind_hopping(elem, val):
        def f(a, b, *args):
            phase = cmath.exp(1j * ta.dot(elem, args[mnp:]))
            v = val(a, sym.act(elem, b), *args[:mnp]) if callable(val) else val
            return phase * v
        return f

    @_memoize
    def bind_sum(*vals):
        return lambda *args: sum((val(*args) if callable(val) else val)
                                 for val in vals)

    if keep is None:
        ret = kwant.Builder()
        sym = builder.symmetry
    else:
        periods = list(builder.symmetry.periods)
        ret = kwant.Builder(kwant.TranslationalSymmetry(periods.pop(keep)))
        sym = kwant.TranslationalSymmetry(*periods)

    sites = {}
    hops = collections.defaultdict(list)

    mnp = -len(sym.periods)      # Used by the bound functions above.

    # Store lists of values, so that multiple values can be assigned to the
    # same site or hopping.
    for site, val in builder.site_value_pairs():
        sites[site] = [bind_site(val) if callable(val) else val]

    for hop, val in builder.hopping_value_pairs():
        a, b = hop
        b_dom = sym.which(b)
        b_wa = sym.act(-b_dom, b)

        if a == b_wa:
            # The hopping gets wrapped-around into an onsite Hamiltonian.
            # Since site `a` already exists in the system, we can simply append.
            sites[a].append(bind_hopping_as_site(b_dom, val))
        else:
            # The hopping remains a hopping.
            if b != b_wa or callable(val):
                # The hopping got wrapped-around or is a function.
                val = bind_hopping(b_dom, val)

            # Make sure that there is only one entry for each hopping
            # (pointing in one direction).
            if (b_wa, a) in hops:
                assert (a, b_wa) not in hops
                if callable(val):
                    assert not isinstance(val, kwant.builder.HermConjOfFunc)
                    val = kwant.builder.HermConjOfFunc(val)
                else:
                    val = kwant.builder.herm_conj(val)

                hops[b_wa, a].append(val)
            else:
                hops[a, b_wa].append(val)

    # Copy stuff into result builder, converting lists of more than one element
    # into summing functions.
    for site, vals in sites.items():
        ret[site] = vals[0] if len(vals) == 1 else bind_sum(*vals)

    for hop, vals in hops.items():
        ret[hop] = vals[0] if len(vals) == 1 else bind_sum(*vals)

    return ret


def plot_bands_2d(syst, args=(), momenta=(31, 31)):

    """Plot the bands of a system with two wrapped-around symmetries."""
    from mpl_toolkits.mplot3d import Axes3D
    from matplotlib import pyplot

    if not isinstance(syst, kwant.system.FiniteSystem):
        raise TypeError("Need a system without symmetries.")

    fig = pyplot.figure()
    ax = fig.gca(projection='3d')
    kxs = np.linspace(-np.pi, np.pi, momenta[0])
    kys = np.linspace(-np.pi, np.pi, momenta[1])

    energies = [[np.sort(np.linalg.eigvalsh(syst.hamiltonian_submatrix(
        args + (kx, ky), sparse=False)).real)
                 for ky in kys] for kx in kxs]
    energies = np.array(energies)

    mesh_x, mesh_y = np.meshgrid(kxs, kys)
    for i in range(energies.shape[-1]):
        ax.plot_wireframe(mesh_x, mesh_y, energies[:, :, i],
                          rstride=1, cstride=1)

    pyplot.show()


def _simple_syst(lat, E=0, t=1+1j):
    """Create a builder for a simple infinite system."""
    sym = kwant.TranslationalSymmetry(lat.vec((1, 0)), lat.vec((0, 1)))
    # Build system with 2d periodic BCs. This system cannot be finalized in
    # Kwant <= 1.2.
    syst = kwant.Builder(sym)
    syst[lat.shape(lambda p: True, (0, 0))] = E
    syst[lat.neighbors(1)] = t
    return syst


def test_consistence_with_bands(kx=1.9, nkys=31):
    kys = np.linspace(-np.pi, np.pi, nkys)
    for lat in [kwant.lattice.honeycomb(), kwant.lattice.square()]:
        syst = _simple_syst(lat)
        wa_keep_1 = wraparound(syst, keep=1).finalized()
        wa_keep_none = wraparound(syst).finalized()

        bands = kwant.physics.Bands(wa_keep_1, (kx,))
        energies_a = [bands(ky) for ky in
                      (kys if kwant.__version__ > "1.0" else reversed(kys))]

        energies_b = []
        for ky in kys:
            H = wa_keep_none.hamiltonian_submatrix((kx, ky), sparse=False)
            evs = np.sort(np.linalg.eigvalsh(H).real)
            energies_b.append(evs)

        np.testing.assert_almost_equal(energies_a, energies_b)


def test_opposite_hoppings():
    lat = kwant.lattice.square()

    for val in [1j, lambda a, b: 1j]:
        syst = kwant.Builder(kwant.TranslationalSymmetry((1, 1)))
        syst[ (lat(x, 0) for x in [-1, 0]) ] = 0
        syst[lat(0, 0), lat(-1, 0)] = val
        syst[lat(-1, 0), lat(-1, -1)] = val

        fsyst = wraparound(syst).finalized()
        np.testing.assert_almost_equal(fsyst.hamiltonian_submatrix([0]), 0)


def test_value_types(k=(-1.1, 0.5), E=0, t=1):
    for lat in [kwant.lattice.honeycomb(), kwant.lattice.square()]:
        syst = wraparound(_simple_syst(lat, E, t)).finalized()
        H = syst.hamiltonian_submatrix(k, sparse=False)
        for E1, t1 in [(float(E), float(t)),
                       (np.array([[E]], float), np.array([[1]], float)),
                       (ta.array([[E]], float), ta.array([[1]], float))]:
            for E2 in [E1, lambda a: E1]:
                for t2 in [t1, lambda a, b: t1]:
                    syst = wraparound(_simple_syst(lat, E2, t2)).finalized()
                    H_alt = syst.hamiltonian_submatrix(k, sparse=False)
                    np.testing.assert_equal(H_alt, H)


def test():
    test_consistence_with_bands()
    test_opposite_hoppings()
    test_value_types()


def demo():
    """Calculate and plot the band structure of graphene."""
    lat = kwant.lattice.honeycomb()
    syst = wraparound(_simple_syst(lat)).finalized()
    plot_bands_2d(syst)


if __name__ == '__main__':
    test()
    demo()

